Scheduling Multi-Server Jobs is Not Easy

The problem of online scheduling of multi-server jobs is considered, where there are a total of $K$ servers, and each job requires concurrent service from multiple servers for it to be processed. Each job on its arrival reveals its processing time, the number of servers from which it needs concurrent service and an online algorithm has to make scheduling decisions using only causal information, with the goal of minimizing the response/flow time. The worst case input model is considered and the performance metric is the competitive ratio. For the case, when all job processing time (sizes) are the same, we show that the competitive ratio of any deterministic/randomized algorithm is at least $\Omega(K)$ and propose an online algorithm whose competitive ratio is at most $K+1$. With equal job sizes, we also consider the resource augmentation regime where an online algorithm has access to more servers than an optimal offline algorithm. With resource augmentation, we propose a simple algorithm and show that it has a competitive ratio of $1$ when provided with $2K$ servers with respect to an optimal offline algorithm with $K$ servers. With unequal job sizes, we propose an online algorithm whose competitive ratio is at most $2K \log (K w_{\max})$, where $w_{\max}$ is the maximum size of any job.

==> Simulation.m <==
clear all
clc

%seed=15;  rng(seed);
T = 100; % time horizon
arr = 5; %arrival rate of jobs per unit time slot
M = zeros(100,1); %Map tasks
K = 256;% number of servers
alpha= 2; %n(t) + \alpha |s(t)-s(t-1)|^power
beta= sqrt(3);
size=1;
cum_job_size=0;
s = zeros(10*T,1);
switch_cost = zeros(10*T,1);
power = 2; %1 for linear switching cost, 2 for quadratic

balance=0; %1 if running the balance algorithm, 0 otherwise 
alg14=0; %Execute the algorithm with s(t) = n(t)/alpha^{1/4}
%intitializing variables


flowtime = 0;
 switchingcost = 0;
 totalcost = 0;
 nr_reps = 1000;
 p=1/K;
 for wrapper = 1:nr_reps
     count = 1; %counter for total number of jobs seen so far

     s = zeros(10*T,1);
     switch_cost = zeros(10*T,1);

     for t = 1:50*T

         if t<T
             %Job Generation
             %J = poissrnd(arr);
             %Adversarial input until line 64
             choice = binornd(1,p);
             if choice==0
                 J=1;
                 for j=1:J
                     a_time(count) = t; % record the arrival time of job j
                     %n = poissrnd(rate); %number of jobs arriving at each time
                     %bias_vec = [1 2 4 8 ];
                     %sj = randi([1 length(bias_vec)]);
                     M(count,1) =K;
                     Orig_size(count,1) = M(count,1);
                     count = count + 1;
                 end
             else
                 J=K/2+1;
                 for j=1:J-1
                     a_time(count) = t; % record the arrival time of job j
                     %n = poissrnd(rate); %number of jobs arriving at each time
                     %bias_vec = [1 2 4 8 ];
                     %sj = randi([1 length(bias_vec)]);
                     M(count,1) =1;
                     Orig_size(count,1) = M(count,1);
                     count = count + 1;
                 end
                 a_time(count) = t;
                 M(count,1) =K;
                 Orig_size(count,1) = M(count,1);
                 count = count + 1;
             end
             %keyboard

             % if J ~= 0
             %     for j=1:J
             %         a_time(count) = t; % record the arrival time of job j
             %         %n = poissrnd(rate); %number of jobs arriving at each time
             %         %bias_vec = [1 2 4 8 ];
             %         %sj = randi([1 length(bias_vec)]);
             %         M(count,1) =2^(randi([0 log2(K)], 1, 1));
             %         Orig_size(count,1) = M(count,1); 
             %         count = count + 1;
             %     end
             % 
             % 
             % end

         end



         %Job Selection
         %nnz(M) is the number of outstanding jobs
         temp_sort = sort(M(find(M)),"descend"); %indices of outstanding jobs ordered in increasing s_j
         if isempty(temp_sort)
             break;
         else
             
             Final_Set_Location = zeros(arr*100,T);
             Final_Set_Elements = zeros(arr*100,T);
             occ_cap = zeros(10000,1);
             for i = 1:length(temp_sort)
                 count_1=i;
                 Set_Location = [];
                 Set_Elements = [];
                 occ_cap(i)=0;
           
                 while  occ_cap(i) <=K- temp_sort(count_1)
                     %keyboard
                     occ_cap(i) = occ_cap(i) + temp_sort(count_1);
                     Set_Location = [Set_Location count_1];
                     Set_Elements = [Set_Elements temp_sort(count_1)];
                     if count_1+1>length(temp_sort)
                         break;
                     else
                         count_1 = count_1+1;
                     end
                     %count_1 = min(length(temp_sort), count_1+1);
                 end
                 Final_Set_Location(i,1:length(Set_Location)) = Set_Location;
                 Final_Set_Elements(i,1:length(Set_Elements)) =  Set_Elements;
             end
             %keyboard
             %Final_Set_Elements = Final_Set_Elements(i, find(Final_Set_Elements(i,:)))
             %keyboard
             %Finding set $i^\star$
             if isempty(find(occ_cap==K))
                 i_star= 1;
             else
                 i_star = min(find(occ_cap==K)); %Set i^\star earliest window set that completely occupies
             end
             %i_star=1;
             %Construct the set S_{i^\star}
             %keyboard
             Dummy_Final_Set = Final_Set_Elements(i_star,find(Final_Set_Elements(i_star,:))); % This has to be searched in M and removed since this has been processed
%keyboard
             for j=1:length(Dummy_Final_Set)
                 idx= min(find(M==Dummy_Final_Set(j)));
                 %keyboard
                 if isempty(idx)
                     keyboard
                 end
                 d_time(idx) =t+1;
                 M(idx) = 0;
             end

             %keyboard

         end

     end
     

     flowtime = flowtime + sum(d_time-a_time);
     



   

 end
 (flowtime/(count-1)/wrapper)

